Towards a consistent model of the hot quadruple system HD 93206 = QZ Carinae - I. Observations and their initial analyses

The hot nine-component system HD 93206, which contains a gravitationally bounded eclipsing Ac1+Ac2 binary ($P=5.9987$~d) and a spectroscopic Aa1+Aa2 ($P=20.734$~d) binary can provide~important insights into the origin and evolution of massive stars. Using archival and new spectra, and a~rich collection of ground-based and space photometric observations, we carried out a detailed study of this object. We provide a much improved description of both short orbits and a good estimate of the mutual period of both binaries of about 14500~d (i.e. 40 years). For the first time, we detected weak lines of the fainter component of the 6.0~d eclipsing binary in the optical region of the spectrum, measured their radial velocities, and derived a mass ratio of $M_{\rm Ac2}/M_{\rm Ac1}=1.29$, which is the opposite of what was estimated from the International Ultraviolet explorer (IUE) spectra. We confirm that the eclipsing subsystem Ac is semi-detached and is therefore in a phase of large-scale mass transfer between its components. The Roche-lobe filling and spectroscopically brighter component Ac1 is the less massive of the two and is eclipsed in the secondary minimum. We show that the bulk of the \ha emission, so far believed to be associated with the eclipsing system, moves with the primary O9.7I component Aa1 of the 20.73~d spectroscopic binary. However, the weak emission in the higher Balmer lines seems to be associated with the accretion disc around component Ac2. We demonstrate that accurate masses and other basic physical properties including the distance of this unique system can be obtained but require a more sophisticated modelling. A~first step in this direction is presented in the accompanying Paper~II (Bro\v{z} et al.).

==> q.sh <==
#!/bin/sh

pdflatex qzcar
bibtex qzcar
pdflatex qzcar
pdflatex qzcar
evince qzcar.pdf

